Qualia & Natural Selection: Formal Constraints on the Evolution of Consciousness

This paper explores foundational questions about the relationship of qualia to natural selection. The primary result is a derivation of specific formal conditions under which structural systems subject to natural selection can convey consistent effects in an associated qualitative domain, placing theoretical and empirical constraints on theories of consciousness. In order to achieve this result, information-theoretic measures are developed to quantify the mutual determinability between structure and quality, quantifying fidelity between the two domains. The fidelities represented by that space are then incorporated into the Price Equation to yield key bounds on the transmission of selective effects between domains. Finally, transmission of higher-order structures between domains is explored. Placement within a broader philosophical context can be found in the companion paper Structure & Quality.

==> experiment-higher-order.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 228,
   "metadata": {
    "collapsed": true,
    "ExecuteTime": {
     "start_time": "2025-04-20T08:51:36.619527Z",
     "end_time": "2025-04-20T08:51:36.621347Z"
    }
   },
   "outputs": [],
   "source": [
    "import numpy as np\n",
    "import matplotlib.pyplot as plt\n",
    "from dataclasses import dataclass\n",
    "from sklearn.preprocessing import KBinsDiscretizer\n",
    "\n",
    "@dataclass\n",
    "class HigherOrderResult:\n",
    "    s0: np.ndarray\n",
    "    s1: np.ndarray\n",
    "    q: np.ndarray\n",
    "    rho_omega_phi: float\n",
    "    eta_phi_given_omega: float\n",
    "    eta_squared: float\n",
    "    omega_vals: np.ndarray\n",
    "    phi_vals: np.ndarray\n",
    "    conditional_means: np.ndarray\n",
    "    omega_binned: np.ndarray\n",
    "\n",
    "def omega(x, y, a=1.0, b=1.0):\n",
    "    return a * x + b * y\n",
    "\n",
    "def phi(x, y, c=1.0, d=1.0, phi_hat=0.8):\n",
    "    phi_bar = c * x + d * y\n",
    "    var_phi_bar = np.var(phi_bar)\n",
    "    sigma_noise = np.sqrt((phi_hat**-2 - 1) * var_phi_bar)\n",
    "    noise = np.random.normal(0, sigma_noise, size=phi_bar.shape)\n",
    "    return phi_bar + noise\n",
    "\n",
    "def simulate_higher_order(n=300, cov=0.0, a=1.0, b=1.0, c=1.2, d=0.8, phi_hat=1, bins=20):\n",
    "    mean = [0, 0]\n",
    "    cov_matrix = [[1, cov], [cov, 1]]\n",
    "    x, y = np.random.multivariate_normal(mean, cov_matrix, n).T\n",
    "\n",
    "    s0 = np.vstack([x, y]).T\n",
    "    omega_vals = omega(x, y, a, b)\n",
    "    phi_vals = phi(x, y, c, d, phi_hat)\n",
    "\n",
    "    rho_omega_phi = np.corrcoef(omega_vals, phi_vals)[0, 1]\n",
    "\n",
    "    binner = KBinsDiscretizer(n_bins=bins, encode='ordinal', strategy='uniform')\n",
    "    omega_binned = binner.fit_transform(omega_vals.reshape(-1, 1)).flatten()\n",
    "\n",
    "    bin_means = np.array([\n",
    "        phi_vals[omega_binned == b].mean() if np.any(omega_binned == b) else np.nan\n",
    "        for b in range(bins)\n",
    "    ])\n",
    "    conditional_means = np.array([bin_means[int(b)] for b in omega_binned])\n",
    "\n",
    "    var_phi = np.var(phi_vals)\n",
    "    var_E_q_given_omega = np.var(conditional_means[~np.isnan(conditional_means)])\n",
    "    eta_squared = var_E_q_given_omega / var_phi\n",
    "    eta = np.sqrt(eta_squared)\n",
    "\n",
    "    return HigherOrderResult(\n",
    "        s0=s0,\n",
    "        s1=omega_vals,\n",
    "        q=phi_vals,\n",
    "        rho_omega_phi=rho_omega_phi,\n",
    "        eta_phi_given_omega=eta,\n",
    "        eta_squared=eta_squared,\n",
    "        omega_vals=omega_vals,\n",
    "        phi_vals=phi_vals,\n",
    "        conditional_means=conditional_means,\n",
    "        omega_binned=omega_binned\n",
    "    )"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 170,
   "outputs": [],
   "source": [
    "colors = {\n",
    "    'red':    '#EC4C4C',\n",
    "    'green':  '#70D07C',\n",
    "    'blue':   '#4C9CED',\n",
    "    'yellow': '#FFC857',\n",
    "    'orange': '#F28E2B',\n",
    "    'purple': '#A066D3'\n",
    "}"
   ],
   "metadata": {
    "collapsed": false,
    "ExecuteTime": {
     "start_time": "2025-04-20T08:20:26.286671Z",
     "end_time": "2025-04-20T08:20:26.289751Z"
    }
   }
  },
  {
   "cell_type": "code",
   "execution_count": 238,
   "outputs": [
    {
     "data": {
      "text/plain": "<Figure size 640x480 with 1 Axes>",
      "image/png": "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"
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "phi_hat = 1\n",
    "\n",
    "fig, ax = plt.subplots()\n",
    "\n",
    "ax.spines['top'].set_visible(False)\n",
    "ax.spines['right'].set_visible(False)\n",
    "ax.spines['bottom'].set_linewidth(1)\n",
    "ax.spines['bottom'].set_color('#666')\n",
    "ax.spines['left'].set_linewidth(1)\n",
    "ax.spines['left'].set_color('#666')\n",
    "\n",
    "plt.xticks([])\n",
    "plt.yticks([])\n",
    "\n",
    "a = 1\n",
    "b = .4\n",
    "c = .4\n",
    "d = 1\n",
    "result = simulate_higher_order(cov=0, a=a, b=b, c=c, d=d, phi_hat=phi_hat)\n",
    "plt.scatter(result.omega_vals, result.phi_vals, alpha=0.6, color=colors['yellow'], label=f'$(a={a:.1f}, b={b:.1f}) \\quad (c={c:.1f}, d={d:.1f})$')\n",
    "m, z = np.polyfit(result.omega_vals, result.phi_vals, 1)\n",
    "plt.plot(result.omega_vals, m * result.omega_vals + z, color=colors['green'], label=r'$\\eta_{\\phi \\mid \\omega}='+f'{result.eta_phi_given_omega:.2f}$', linewidth=2)\n",
    "\n",
    "\n",
    "a = .8\n",
    "b = 1\n",
    "c = 1\n",
    "d = .8\n",
    "result = simulate_higher_order(cov=0, a=a, b=b, c=c, d=d, phi_hat=phi_hat)\n",
    "plt.scatter(result.omega_vals, result.phi_vals, alpha=0.6, color=colors['blue'], label=f'$(a={a:.1f}, b={b:.1f}) \\quad (c={c:.1f}, d={d:.1f})$')\n",
    "m, z = np.polyfit(result.omega_vals, result.phi_vals, 1)\n",
    "plt.plot(result.omega_vals, m * result.omega_vals + z, color=colors['purple'], label=r'$\\eta_{\\phi \\mid \\omega}='+f'{result.eta_phi_given_omega:.2f}$', linewidth=2)\n",
    "\n",
    "plt.xlabel('ω(x, y)')\n",
    "plt.ylabel('ϕ(x, y)')\n",
    "plt.legend()\n",
    "plt.grid(True)\n",
    "plt.tight_layout()\n",
    "plt.savefig(\"omega-vs-phi.pdf\")\n",
    "plt.show()"
   ],
   "metadata": {
    "collapsed": false,
    "ExecuteTime": {
     "start_time": "2025-04-20T09:29:46.909831Z",
     "end_time": "2025-04-20T09:29:47.031258Z"
    }
   }
  },
  {
   "cell_type": "code",
   "execution_count": 204,
   "outputs": [
    {
     "data": {
      "text/plain": "<Figure size 640x480 with 1 Axes>",
      "image/png": "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"
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "n = 100000\n",
    "z = np.linspace(0, n-1, n)\n",
    "\n",
    "fig, ax = plt.subplots()\n",
    "ax.set_aspect('equal', adjustable='datalim')\n",
    "\n",
    "ax.spines['top'].set_visible(False)\n",
    "ax.spines['right'].set_visible(False)\n",
    "ax.spines['bottom'].set_linewidth(1)\n",
    "ax.spines['bottom'].set_color('#666')\n",
    "ax.spines['left'].set_linewidth(1)\n",
    "ax.spines['left'].set_color('#666')\n",
    "\n",
    "plt.xticks([])\n",
    "plt.yticks([])\n",
    "\n",
    "a = 5\n",
    "b = .1\n",
    "c = .1\n",
    "d = 5\n",
    "norm = np.linalg.norm([a, b])\n",
    "result = simulate_higher_order(n=n, a=a, b=b, c=c, d=d)\n",
    "plt.plot(a * z / norm, b * z / norm, color=colors['red'], label=r\"$\\eta_{\\phi \\mid \\omega}$ = \" + f\"{result.eta_phi_given_omega:.2f}\", linewidth=2)\n",
    "plt.plot(c * z / norm, d * z / norm, color=colors['red'], linewidth=2)\n",
    "\n",
    "a = 1\n",
    "b = .15\n",
    "c = .15\n",
    "d = 1\n",
    "norm = np.linalg.norm([a, b])\n",
    "result = simulate_higher_order(n=n, a=a, b=b, c=c, d=d)\n",
    "plt.plot(a * z / norm, b * z / norm, color=colors['orange'], label=r\"$\\eta_{\\phi \\mid \\omega}$ = \" + f\"{result.eta_phi_given_omega:.2f}\", linewidth=2)\n",
    "plt.plot(c * z / norm, d * z / norm, color=colors['orange'], linewidth=2)\n",
    "\n",
    "a = .6\n",
    "b = .2\n",
    "c = .2\n",
    "d = .6\n",
    "norm = np.linalg.norm([a, b])\n",
    "result = simulate_higher_order(n=n, a=a, b=b, c=c, d=d)\n",
    "plt.plot(a * z / norm, b * z / norm, color=colors['yellow'], label=r\"$\\eta_{\\phi \\mid \\omega}$ = \" + f\"{result.eta_phi_given_omega:.2f}\", linewidth=2)\n",
    "plt.plot(c * z / norm, d * z / norm, color=colors['yellow'], linewidth=2)\n",
    "\n",
    "a = .37\n",
    "b = .2\n",
    "c = .2\n",
    "d = .37\n",
    "norm = np.linalg.norm([a, b])\n",
    "result = simulate_higher_order(n=n, a=a, b=b, c=c, d=d)\n",
    "plt.plot(a * z / norm, b * z / norm, color=colors['green'], label=r\"$\\eta_{\\phi \\mid \\omega}$ = \" + f\"{result.eta_phi_given_omega:.2f}\", linewidth=2)\n",
    "plt.plot(c * z / norm, d * z / norm, color=colors['green'], linewidth=2)\n",
    "\n",
    "a = .26\n",
    "b = .2\n",
    "c = .2\n",
    "d = .26\n",
    "norm = np.linalg.norm([a, b])\n",
    "result = simulate_higher_order(n=n, a=a, b=b, c=c, d=d)\n",
    "plt.plot(a * z / norm, b * z / norm, color=colors['blue'], label=r\"$\\eta_{\\phi \\mid \\omega}$ = \" + f\"{result.eta_phi_given_omega:.2f}\", linewidth=2)\n",
    "plt.plot(c * z / norm, d * z / norm, color=colors['blue'], linewidth=2)\n",
    "\n",
    "a = .2\n",
    "b = .2\n",
    "c = .2\n",
    "d = .2\n",
    "norm = np.linalg.norm([a, b])\n",
    "result = simulate_higher_order(n=n, a=a, b=b, c=c, d=d)\n",
    "plt.plot(a * z / norm, b * z / norm, color=colors['purple'], label=r\"$\\eta_{\\phi \\mid \\omega}$ = \" + f\"{result.eta_phi_given_omega:.2f}\", linewidth=2)\n",
    "plt.plot(c * z / norm, d * z / norm, color=colors['purple'], linewidth=2)\n",
    "\n",
    "plt.scatter([0], [0], color=\"black\", s=20, zorder=2000)\n",
    "\n",
    "plt.legend()\n",
    "plt.grid(False)\n",
    "plt.xlabel(r\"$a (\\omega) \\quad c (\\phi$)\")\n",
    "plt.ylabel(r\"$b (\\omega) \\quad d (\\phi$)\")\n",
    "plt.savefig(\"omega-phi.pdf\")\n",
    "plt.show()"
   ],
   "metadata": {
    "collapsed": false,
    "ExecuteTime": {
     "start_time": "2025-04-20T08:37:57.294073Z",
     "end_time": "2025-04-20T08:37:58.054315Z"
    }
   }
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 2
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython2",
   "version": "2.7.6"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 0
}


==> experiment-natural-selection.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 7,
   "metadata": {
    "collapsed": true,
    "ExecuteTime": {
     "start_time": "2025-04-16T13:27:48.728324Z",
     "end_time": "2025-04-16T13:27:49.704852Z"
    }
   },
   "outputs": [],
   "source": [
    "import numpy as np\n",
    "import matplotlib.pyplot as plt\n",
    "from dataclasses import dataclass"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 1,
   "outputs": [
    {
     "ename": "NameError",
     "evalue": "name 'np' is not defined",
     "output_type": "error",
     "traceback": [
      "\u001B[0;31m---------------------------------------------------------------------------\u001B[0m",
      "\u001B[0;31mNameError\u001B[0m                                 Traceback (most recent call last)",
      "Cell \u001B[0;32mIn[1], line 10\u001B[0m\n\u001B[1;32m      1\u001B[0m colors \u001B[38;5;241m=\u001B[39m {\n\u001B[1;32m      2\u001B[0m     \u001B[38;5;124m'\u001B[39m\u001B[38;5;124mred\u001B[39m\u001B[38;5;124m'\u001B[39m:    \u001B[38;5;124m'\u001B[39m\u001B[38;5;124m#EC4C4C\u001B[39m\u001B[38;5;124m'\u001B[39m,   \u001B[38;5;66;03m# Light Crimson\u001B[39;00m\n\u001B[1;32m      3\u001B[0m     \u001B[38;5;124m'\u001B[39m\u001B[38;5;124mgreen\u001B[39m\u001B[38;5;124m'\u001B[39m:  \u001B[38;5;124m'\u001B[39m\u001B[38;5;124m#70D07C\u001B[39m\u001B[38;5;124m'\u001B[39m,   \u001B[38;5;66;03m# Clean Apple Green\u001B[39;00m\n\u001B[0;32m   (...)\u001B[0m\n\u001B[1;32m      7\u001B[0m     \u001B[38;5;124m'\u001B[39m\u001B[38;5;124mpurple\u001B[39m\u001B[38;5;124m'\u001B[39m: \u001B[38;5;124m'\u001B[39m\u001B[38;5;124m#A066D3\u001B[39m\u001B[38;5;124m'\u001B[39m    \u001B[38;5;66;03m# Soft Electric Purple\u001B[39;00m\n\u001B[1;32m      8\u001B[0m }\n\u001B[0;32m---> 10\u001B[0m \u001B[43mnp\u001B[49m\u001B[38;5;241m.\u001B[39mrandom\u001B[38;5;241m.\u001B[39mseed(\u001B[38;5;241m428\u001B[39m)\n",
      "\u001B[0;31mNameError\u001B[0m: name 'np' is not defined"
     ]
    }
   ],
   "source": [
    "colors = {\n",
    "    'red':    '#EC4C4C',   # Light Crimson\n",
    "    'green':  '#70D07C',   # Clean Apple Green\n",
    "    'blue':   '#4C9CED',   # Bright Steel Blue\n",
    "    'yellow': '#FFC857'    # Golden Sun\n",
    "}\n",
    "\n",
    "np.random.seed(428)"
   ],
   "metadata": {
    "collapsed": false,
    "ExecuteTime": {
     "start_time": "2025-04-16T13:27:50.633439Z",
     "end_time": "2025-04-16T13:27:50.637783Z"
    }
   }
  },
  {
   "cell_type": "code",
   "execution_count": 14,
   "outputs": [],
   "source": [
    "@dataclass\n",
    "class GenerationResult:\n",
    "    s: any\n",
    "    q: any\n",
    "    w: any\n",
    "    s_prime: any\n",
    "    q_prime: any\n",
    "    cov_ws: any\n",
    "    cov_wq: any\n",
    "    cov_wq_est_max: any\n",
    "    rho_sq: any\n",
    "    rho_sq_est: any\n",
    "    rho_wq: any\n",
    "    rho_ws: any\n",
    "    s_hat: any\n",
    "    s_hat_est: any\n",
    "    E_ws: any\n",
    "    E_wq: any\n",
    "    E_wq_est_lin: any\n",
    "    E_wq_est_phi_bar: any\n",
    "    delta_s_bar: any\n",
    "    delta_q_bar: any\n",
    "    ratio_s: any\n",
    "    ratio_q: any\n",
    "    QSC: any\n",
    "    QSC_ratio: any\n",
    "\n",
    "# phi params\n",
    "a = 2\n",
    "b = 4\n",
    "\n",
    "def lin_phi_bar(z):\n",
    "    return a * z**2 + b\n",
    "\n",
    "def lin_phi(z, s_hat):\n",
    "    s_hat_sq = s_hat**2\n",
    "    # Calculate noise variance such that the correlation between phi_bar(z) and z is s_hat.\n",
    "    sigma_noise = np.sqrt((s_hat_sq**-1 - 1) * np.var(lin_phi_bar(z)))\n",
    "    noise = np.random.normal(loc=0, scale=sigma_noise, size=z.shape)\n",
    "    return lin_phi_bar(z) + noise\n",
    "\n",
    "def lin_phi_inv(q):\n",
    "    return (q - b) / a\n",
    "\n",
    "def noise(k, mu, sigma):\n",
    "    return lambda z: (k * z) + mu + np.random.normal(0, sigma, z.shape[0])\n",
    "\n",
    "def fitness(k, mu, sigma):\n",
    "    return lambda z: (z - mu) * k + np.random.normal(0, sigma, z.shape[0])\n",
    "\n",
    "def logistic_fitness(k, s_opt):\n",
    "    return lambda s: 1 / (1 + np.exp(-k * (s - s_opt)))\n",
    "\n",
    "def delta(mu, sigma):\n",
    "    return lambda z: np.random.normal(mu, sigma, z.shape[0])\n",
    "\n",
    "def simulate_generation(\n",
    "        s,      # number of individuals\n",
    "        phi=lin_phi,\n",
    "        phi_bar=lin_phi_bar,\n",
    "        s_hat = 0.8,\n",
    "        delta_fn=noise(0, 0, .1),\n",
    "        fitness_fn=fitness(.5, 0, .2)\n",
    "):\n",
    "    w_abs = w = fitness_fn(s)\n",
    "    w_min = np.min(w)\n",
    "\n",
    "    if w_min < 0:\n",
    "        w = w - w_min\n",
    "\n",
    "    w = w / np.sum(w)\n",
    "\n",
    "    q = phi(s, s_hat)\n",
    "\n",
    "    # Compute covariances and correlations\n",
    "    cov_ws = np.cov(w, s, bias=True)[0, 1]\n",
    "    cov_wq = np.cov(w, q, bias=True)[0, 1]\n",
    "    rho_sq = np.corrcoef(s, q)[0, 1]        # correlation between s and q (estimated fidelity)\n",
    "    rho_wq = np.corrcoef(w, q)[0, 1]\n",
    "    rho_ws = np.corrcoef(w, s)[0, 1]\n",
    "    s_hat_est = np.sqrt(np.var(phi_bar(s)) / np.var(q))\n",
    "\n",
    "    delta_s = delta_fn(s)\n",
    "\n",
    "    # Transmission: simulate Δs as mutation noise and compute Δq from the mapping\n",
    "    E_ws = np.mean(w * delta_s)\n",
    "\n",
    "    # Δq computed as the difference between the noisy mapping and the baseline phi_bar of the mean s.\n",
    "    delta_q = phi(s + delta_s, s_hat) - phi(s, s_hat)\n",
    "    delta_q_phi_bar = phi_bar(s + delta_s) - phi_bar(s)\n",
    "\n",
    "    # Compute expected fitness-weighted Δq (both from simulation and the expected linear component)\n",
    "    E_wq = np.mean(w * delta_q)\n",
    "    E_wq_est_lin = np.mean(w * (a * delta_s))  # since d(phi_bar)/dz = a for linear phi_bar\n",
    "    E_wq_est_phi_bar = np.mean(w * delta_q_phi_bar)  # since d(phi_bar)/dz = a for linear phi_bar\n",
    "\n",
    "    delta_s_bar = cov_ws + E_ws\n",
    "    delta_q_bar = cov_wq + E_wq\n",
    "\n",
    "    s_prime = np.random.choice(s, size=s.shape[0], p=w) + delta_s\n",
    "    q_prime = phi(s_prime, s_hat)\n",
    "\n",
    "    return GenerationResult(\n",
    "        s=s,\n",
    "        q=q,\n",
    "        w=w_abs,\n",
    "        s_prime=s_prime,\n",
    "        q_prime=q_prime,\n",
    "        cov_ws=cov_ws,\n",
    "        cov_wq=cov_wq,\n",
    "        cov_wq_est_max=rho_sq * np.sqrt(np.var(w) * np.var(q)),\n",
    "        rho_sq=rho_sq,\n",
    "        rho_sq_est=rho_wq / rho_ws,\n",
    "        rho_wq=rho_wq,\n",
    "        rho_ws=rho_ws,\n",
    "        s_hat=s_hat,\n",
    "        s_hat_est=s_hat_est,\n",
    "        E_ws=E_ws,\n",
    "        E_wq=E_wq,\n",
    "        E_wq_est_lin=E_wq_est_lin,\n",
    "        E_wq_est_phi_bar=E_wq_est_phi_bar,\n",
    "        delta_s_bar=delta_s_bar,\n",
    "        delta_q_bar=delta_q_bar,\n",
    "        ratio_s=E_ws/cov_ws,\n",
    "        ratio_q=E_wq/cov_wq,\n",
    "        QSC=E_wq / (np.sqrt(np.var(w) * np.var(q))),\n",
    "        QSC_ratio=E_wq / np.sqrt(np.var(w) * np.var(q)) / s_hat,\n",
    "    )\n",
    "\n",
    "@dataclass\n",
    "class GenerationsResult:\n",
    "    generations: int\n",
    "    results: any\n",
    "    last_result: any\n",
    "    s_means: any\n",
    "    s_stds: any\n",
    "    q_means: any\n",
    "    q_stds: any\n",
    "    w_means: any\n",
    "    w_stds: any\n",
    "    rho_sq_means: any\n",
    "\n",
    "def simulate_generations(generations=100, n=10_000, s_hat=.5, **kwargs):\n",
    "    s = np.random.normal(0, 1, n)\n",
    "\n",
    "    results = []\n",
    "    s_means = []\n",
    "    s_stds = []\n",
    "    q_means = []\n",
    "    q_stds = []\n",
    "    w_means = []\n",
    "    w_stds = []\n",
    "\n",
    "    for g in range(generations):\n",
    "        r = simulate_generation(s_hat=s_hat, s=s, **kwargs)\n",
    "        s = r.s_prime\n",
    "        s_means.append(np.mean(r.s_prime))\n",
    "        s_stds.append(np.std(r.s_prime))\n",
    "        q_means.append(np.mean(r.q_prime))\n",
    "        q_stds.append(np.std(r.q_prime))\n",
    "        w_means.append(np.mean(r.w))\n",
    "        w_stds.append(np.std(r.w))\n",
    "\n",
    "        if g % ((generations // 50)+1) == 0:\n",
    "            results.append(r)\n",
    "            print(f\"Generation {g}\", end='\\r')\n",
    "\n",
    "    return GenerationsResult(\n",
    "        generations=generations,\n",
    "        results=results,\n",
    "        last_result=r,\n",
    "        s_means=np.array(s_means),\n",
    "        s_stds=np.array(s_stds),\n",
    "        q_means=np.array(q_means),\n",
    "        q_stds=np.array(q_stds),\n",
    "        w_means=np.array(w_means),\n",
    "        w_stds=np.array(w_stds),\n",
    "        rho_sq_means=np.corrcoef(gr.s_means, gr.q_means)[0, 1]\n",
    "    )"
   ],
   "metadata": {
    "collapsed": false,
    "ExecuteTime": {
     "start_time": "2025-04-16T13:32:07.287473Z",
     "end_time": "2025-04-16T13:32:07.290831Z"
    }
   }
  },
  {
   "cell_type": "code",
   "execution_count": 10,
   "outputs": [],
   "source": [
    "def display_s_vs_q(r, sample_size = 600, filename=None):\n",
    "    indices = np.random.choice(r.s.shape[0], sample_size, replace=False)\n",
    "    s_sample = r.s[indices]\n",
    "    q_sample = r.q[indices]\n",
    "    w_sample = r.w[indices]\n",
    "\n",
    "    fig, ax = plt.subplots()\n",
    "\n",
    "    ax.spines['top'].set_visible(False)\n",
    "    ax.spines['right'].set_visible(False)\n",
    "\n",
    "    ax.spines['bottom'].set_linewidth(1)\n",
    "    ax.spines['bottom'].set_color('#666')\n",
    "    ax.spines['left'].set_linewidth(1)\n",
    "    ax.spines['left'].set_color('#666')\n",
    "\n",
    "    plt.xticks([])\n",
    "    plt.yticks([])\n",
    "\n",
    "    plt.plot([], [], color=\"white\", linewidth=2, label=r\"$\\hat{s}$ = \"+f\"{r.s_hat}\")\n",
    "    plt.scatter(s_sample, q_sample, alpha=0.3, s=10, color=colors['green'], label=r\"$q$\")\n",
    "\n",
    "    s_line = np.linspace(np.min(s_sample), np.max(s_sample), 100)\n",
    "    plt.plot(s_line, lin_phi_bar(s_line), color=colors['blue'], linewidth=2, label=r\"$\\bar{\\phi}(s)$ [$\\hat{s}$ = \"+f\"{r.s_hat}]\")\n",
    "\n",
    "    plt.xlabel(r\"Structural Trait $s$\")\n",
    "    plt.ylabel(r\"Quality $q$\")\n",
    "    plt.legend()\n",
    "    plt.grid(False)\n",
    "    if filename is not None:\n",
    "        plt.savefig(filename)\n",
    "    plt.figure(figsize=(8, 6))\n",
    "    plt.show()\n",
    "\n",
    "def display_sq_vs_w(r, sample_size = 600, filename=None):\n",
    "    indices = np.random.choice(r.s.shape[0], sample_size, replace=False)\n",
    "\n",
    "    s_sample = r.s[indices]\n",
    "    q_sample = r.q[indices]\n",
    "    w_sample = r.w[indices]\n",
    "\n",
    "    fig, ax = plt.subplots()\n",
    "\n",
    "    ax.spines['top'].set_visible(False)\n",
    "    ax.spines['right'].set_visible(False)\n",
    "\n",
    "    ax.spines['bottom'].set_linewidth(1)\n",
    "    ax.spines['bottom'].set_color('#666')\n",
    "    ax.spines['left'].set_linewidth(1)\n",
    "    ax.spines['left'].set_color('#666')\n",
    "\n",
    "    plt.xticks([])\n",
    "    plt.yticks([])\n",
    "\n",
    "    s_from_q = lin_phi_inv(q_sample)\n",
    "\n",
    "    coeffs_s = np.polyfit(s_sample, w_sample, 1)\n",
    "    fit_line_s = np.poly1d(coeffs_s)\n",
    "\n",
    "    coeffs_q = np.polyfit(s_from_q, w_sample, 1)\n",
    "    fit_line_q = np.poly1d(coeffs_q)\n",
    "\n",
    "    x_vals = np.linspace(\n",
    "        min(np.min(s_sample), np.min(s_from_q)),\n",
    "        max(np.max(s_sample), np.max(s_from_q)),\n",
    "        100\n",
    "    )\n",
    "\n",
    "    plt.plot([], [], color=\"white\", linewidth=2, label=r\"$\\hat{s}$ = \"+f\"{r.s_hat}\")\n",
    "\n",
    "    plt.scatter(s_sample, w_sample, alpha=0.3, s=10, color=colors['blue'], label=r\"$s$\")\n",
    "    plt.scatter(s_from_q, w_sample, alpha=0.3, s=10, color=colors['red'], label=r\"$q$\")\n",
    "\n",
    "    plt.plot(x_vals, fit_line_s(x_vals), color=colors['green'], linewidth=2,\n",
    "             label=r\"$\\rho_{w,s}$ = \" + f\"{r.rho_ws:.2f}\")\n",
    "    plt.plot(x_vals, fit_line_q(x_vals), color=colors['yellow'], linewidth=2,\n",
    "             label=r\"$\\rho_{w,q}$ = \" + f\"{r.rho_wq:.2f}\")\n",
    "\n",
    "    plt.xlabel(r\"Trait $s$ or $q$\")\n",
    "    plt.ylabel(r\"Fitness $w$\")\n",
    "    plt.legend()\n",
    "    plt.grid(False)\n",
    "\n",
    "    if filename is not None:\n",
    "        plt.savefig(filename)\n",
    "\n",
    "    plt.figure(figsize=(8, 6))\n",
    "    plt.show()\n",
    "\n",
    "def display_gr(gr, filename=None):\n",
    "    start = 0\n",
    "    step = (gr.generations // 20) + 1\n",
    "\n",
    "    s_means_p = gr.s_means[start::step]\n",
    "    s_stds_p = gr.s_stds[start::step]\n",
    "    s_min = np.min(s_means_p)\n",
    "\n",
    "    if s_min < 0:\n",
    "        s_means_p -= s_min\n",
    "\n",
    "    s_max = np.max([np.max(s_means_p), np.max(s_stds_p) * 2])\n",
    "    s_means_p = s_means_p / s_max\n",
    "    s_stds_p = np.abs(s_stds_p / s_max)\n",
    "\n",
    "    q_means_p = lin_phi_inv(gr.q_means[start::step])\n",
    "    q_stds_p = gr.q_stds[start::step]\n",
    "    q_min = np.min(q_means_p)\n",
    "\n",
    "    if q_min < 0:\n",
    "        q_means_p -= q_min\n",
    "\n",
    "    q_max = np.max([np.max(q_means_p)])\n",
    "    q_means_p = q_means_p / q_max\n",
    "    q_stds_p = np.abs(q_stds_p / q_max)\n",
    "\n",
    "    w_means_p = gr.w_means[start::step]\n",
    "    w_stds_p = gr.w_stds[start::step]\n",
    "    w_min = np.min(w_means_p)\n",
    "\n",
    "    if w_min < 0:\n",
    "        w_means_p -= w_min\n",
    "\n",
    "    w_max = np.max(w_means_p)\n",
    "    w_means_p = w_means_p / w_max\n",
    "    w_stds_p = np.abs(w_stds_p / w_max)\n",
    "\n",
    "    plt.xticks([])\n",
    "    plt.yticks([])\n",
    "\n",
    "    plt.plot(range(len(w_stds_p)), w_means_p, color=colors['yellow'], label=r\"$w$\")\n",
    "    plt.plot(range(len(s_means_p)), s_means_p, color=colors['blue'], label=r\"$s$\")\n",
    "    plt.plot(range(len(q_means_p)), q_means_p, color=colors['red'], label=r\"$q$\")\n",
    "\n",
    "    plt.errorbar(range(len(s_means_p)), s_means_p, yerr=s_stds_p, fmt='o', capsize=5, alpha=0.7, color=colors['blue'], label=r\"$s$\")\n",
    "\n",
    "    plt.xlabel(r\"Generation\")\n",
    "    plt.ylabel(r\"Trait $s$ or $q$\")\n",
    "    plt.legend()\n",
    "    plt.grid(False)\n",
    "    if filename is not None:\n",
    "        plt.savefig(filename)\n",
    "    plt.figure(figsize=(8, 6))\n",
    "    plt.show()\n",
    "\n",
    "def display_generation(gr, filename=None):\n",
    "    print(f\"rho_sq_mean: {gr.rho_sq_means:.5f}\")\n",
    "    print(\"\")\n",
    "    print(f\"q rho   : {gr.last_result.rho_wq:.5f}\")\n",
    "    print(f\"q mean  : {np.mean(gr.last_result.q):.5f}\")\n",
    "    print(f\"q CV    : {np.std(gr.last_result.q) / np.mean(gr.last_result.q):.5f}\")\n",
    "    print(f\"q ratio : {gr.last_result.ratio_q:.5f}\")\n",
    "    print(\"\")\n",
    "    print(f\"s rho   : {gr.last_result.rho_ws:.5f}\")\n",
    "    print(f\"s mean  : {np.mean(gr.last_result.s):.5f}\")\n",
    "    print(f\"s CV    : {np.std(gr.last_result.s) / np.mean(gr.last_result.s):.5f}\")\n",
    "    print(f\"s ratio : {gr.last_result.ratio_s:.5f}\")\n",
    "    print(\"\")\n",
    "    print(f\"QSL      : {gr.last_result.QSL:.5f}\")\n",
    "    print(f\"QSL ratio: {gr.last_result.QSL_ratio:.5f}\")\n",
    "    display_gr(gr, filename=filename)\n",
    "    # display_sq_vs_w(gr.last_result, sample_size=50)\n",
    "    # print(gr.last_result)"
   ],
   "metadata": {
    "collapsed": false,
    "ExecuteTime": {
     "start_time": "2025-04-16T13:27:55.456625Z",
     "end_time": "2025-04-16T13:27:55.458732Z"
    }
   }
  },
  {
   "cell_type": "code",
   "execution_count": 15,
   "outputs": [
    {
     "data": {
      "text/plain": "<Figure size 640x480 with 1 Axes>",
      "image/png": "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"
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/plain": "<Figure size 800x600 with 0 Axes>"
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "GenerationResult(s=array([ 0.30340908, -1.5650131 , -0.26910159, ...,  0.86976449,\n",
      "       -0.59859963, -2.04128873]), q=array([ 4.20499308,  6.81313178,  3.67365742, ...,  3.88864481,\n",
      "        6.85354831, 12.05871424]), w=array([ 0.15881682, -0.65861131, -0.032643  , ...,  0.70498794,\n",
      "       -0.1353264 , -1.02266169]), s_prime=array([-0.94471487, -0.3102397 ,  0.7390667 , ..., -0.31857198,\n",
      "       -0.28718561,  0.05282904]), q_prime=array([5.78413596, 4.56774468, 2.3729977 , ..., 3.53572809, 1.16837205,\n",
      "       3.25870812]), cov_ws=1.8429036394111783e-07, cov_wq=2.2868648281139607e-09, cov_wq_est_max=2.5550707028963938e-09, rho_sq=0.0036470663153960184, rho_sq_est=0.0035156145510631437, rho_wq=0.0032642336171064892, rho_ws=0.928495877376365, s_hat=0.8, s_hat_est=0.8007263026733921, E_ws=3.685118492415857e-11, E_wq=2.0034092248766634e-08, E_wq_est_lin=7.370236984831714e-11, E_wq_est_phi_bar=2.0386144999415056e-08, delta_s_bar=1.84327215126042e-07, delta_q_bar=2.2320957076880596e-08, ratio_s=0.00019996262493644432, ratio_q=8.760505650563218, QSC=0.028596337047419863, QSC_ratio=0.03574542130927483)\n"
     ]
    }
   ],
   "source": [
    "r = simulate_generation(np.random.normal(0, 1, 1_000_000), s_hat=.8)\n",
    "display_s_vs_q(r, filename='plot-s-vs-q.pdf')\n",
    "print(r)"
   ],
   "metadata": {
    "collapsed": false,
    "ExecuteTime": {
     "start_time": "2025-04-16T13:32:11.898905Z",
     "end_time": "2025-04-16T13:32:12.390105Z"
    }
   }
  },
  {
   "cell_type": "code",
   "execution_count": 1496,
   "outputs": [
    {
     "data": {
      "text/plain": "<Figure size 640x480 with 1 Axes>",
      "image/png": "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"
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/plain": "<Figure size 800x600 with 0 Axes>"
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "r = simulate_generation(np.random.normal(0, 1, 1_000_000), s_hat=.65)\n",
    "display_sq_vs_w(r, filename='plot-sq-vs-w.pdf')"
   ],
   "metadata": {
    "collapsed": false,
    "ExecuteTime": {
     "start_time": "2025-04-14T18:20:25.842563Z",
     "end_time": "2025-04-14T18:20:26.369740Z"
    }
   }
  },
  {
   "cell_type": "code",
   "execution_count": 1560,
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "rho_sq_mean: 0.47801\n",
      "\n",
      "q rho   : 0.18781\n",
      "q mean  : 28.94182\n",
      "q CV    : 3.68667\n",
      "q ratio : -0.33197\n",
      "\n",
      "s rho   : 0.31727\n",
      "s mean  : 13.43673\n",
      "s CV    : 2.36876\n",
      "s ratio : -0.37855\n",
      "\n",
      "QSC      : -0.06235\n",
      "QSC ratio: -0.10391\n"
     ]
    },
    {
     "data": {
      "text/plain": "<Figure size 640x480 with 1 Axes>",
      "image/png": "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"
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/plain": "<Figure size 800x600 with 0 Axes>"
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "gr = simulate_generations(\n",
    "    generations=50,\n",
    "    n=10_000,\n",
    "    s_hat=.6,\n",
    "    delta_fn=noise(0, -1, 4.7),\n",
    "    fitness_fn=noise(.1, 0, 10),\n",
    ")\n",
    "\n",
    "display_generation(gr, filename=\"plot-ns-rebound.pdf\")"
   ],
   "metadata": {
    "collapsed": false,
    "ExecuteTime": {
     "start_time": "2025-04-14T19:09:05.411776Z",
     "end_time": "2025-04-14T19:09:05.609911Z"
    }
   }
  },
  {
   "cell_type": "code",
   "execution_count": 1542,
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "rho_sq_mean: 0.99782\n",
      "\n",
      "q rho   : -0.20580\n",
      "q mean  : 183.83881\n",
      "q CV    : 0.96155\n",
      "q ratio : -1.63727\n",
      "\n",
      "s rho   : -0.36917\n",
      "s mean  : 91.89914\n",
      "s CV    : 0.58257\n",
      "s ratio : -0.95447\n",
      "\n",
      "QSC      : 0.33694\n",
      "QSC ratio: 0.56157\n"
     ]
    },
    {
     "data": {
      "text/plain": "<Figure size 640x480 with 1 Axes>",
      "image/png": "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"
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/plain": "<Figure size 800x600 with 0 Axes>"
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "gr = simulate_generations(\n",
    "    generations=50,\n",
    "    n=1_000,\n",
    "    s_hat=.6,\n",
    "    delta_fn=noise(0, 6, 10),\n",
    "    fitness_fn=noise(-.02, 0, 3),\n",
    ")\n",
    "\n",
    "display_generation(gr, filename=\"plot-ns-inverse.pdf\")"
   ],
   "metadata": {
    "collapsed": false,
    "ExecuteTime": {
     "start_time": "2025-04-14T18:27:41.410627Z",
     "end_time": "2025-04-14T18:27:41.513411Z"
    }
   }
  },
  {
   "cell_type": "code",
   "execution_count": 1526,
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "rho_sq_mean: 0.97290\n",
      "\n",
      "q rho   : 0.11443\n",
      "q mean  : 10.34504\n",
      "q CV    : 1.13405\n",
      "q ratio : 0.70829\n",
      "\n",
      "s rho   : 0.64538\n",
      "s mean  : 3.52585\n",
      "s CV    : 0.16726\n",
      "s ratio : 0.03167\n",
      "\n",
      "QSC      : 0.08105\n",
      "QSC ratio: 0.81052\n"
     ]
    },
    {
     "data": {
      "text/plain": "<Figure size 640x480 with 1 Axes>",
      "image/png": "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"
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/plain": "<Figure size 800x600 with 0 Axes>"
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "gr = simulate_generations(\n",
    "    generations=30,\n",
    "    n=1_000,\n",
    "    s_hat=.1,\n",
    "    delta_fn=noise(0,  0, .1),\n",
    "    fitness_fn=noise(1.6, 0, 1.2),\n",
    ")\n",
    "\n",
    "display_generation(gr, filename=\"plot-ns.pdf\")"
   ],
   "metadata": {
    "collapsed": false,
    "ExecuteTime": {
     "start_time": "2025-04-14T18:24:23.538487Z",
     "end_time": "2025-04-14T18:24:23.619087Z"
    }
   }
  },
  {
   "cell_type": "code",
   "execution_count": 1569,
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "rho_sq_mean: 0.33628\n",
      "\n",
      "q rho   : 0.01842\n",
      "q mean  : 11.55194\n",
      "q CV    : 8.21867\n",
      "q ratio : -16.30434\n",
      "\n",
      "s rho   : 0.87782\n",
      "s mean  : 3.34612\n",
      "s CV    : 0.08924\n",
      "s ratio : 0.02048\n",
      "\n",
      "QSC      : -0.30028\n",
      "QSC ratio: -50.04633\n"
     ]
    },
    {
     "data": {
      "text/plain": "<Figure size 640x480 with 1 Axes>",
      "image/png": "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"
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/plain": "<Figure size 800x600 with 0 Axes>"
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "gr = simulate_generations(\n",
    "    generations=20,\n",
    "    n=1_000,\n",
    "    s_hat=.006,\n",
    "    delta_fn=noise(0,  0, .04),\n",
    "    fitness_fn=noise(.6, 0, .1),\n",
    ")\n",
    "\n",
    "display_generation(gr, filename=\"plot-ns-qsl.pdf\")"
   ],
   "metadata": {
    "collapsed": false,
    "ExecuteTime": {
     "start_time": "2025-04-14T20:57:23.580860Z",
     "end_time": "2025-04-14T20:57:23.661075Z"
    }
   }
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3 (ipykernel)",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.11.11"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 1
}


==> experiment-qs-distribution.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {
    "collapsed": true,
    "ExecuteTime": {
     "start_time": "2025-04-14T17:55:52.113476Z",
     "end_time": "2025-04-14T17:55:52.386399Z"
    }
   },
   "outputs": [],
   "source": [
    "import numpy as np\n",
    "import matplotlib.pyplot as plt\n",
    "\n",
    "colors = {\n",
    "    'red':    '#EC4C4C',   # Light Crimson\n",
    "    'green':  '#70D07C',   # Clean Apple Green\n",
    "    'blue':   '#4C9CED',   # Bright Steel Blue\n",
    "    'yellow': '#FFC857'    # Golden Sun\n",
    "}\n",
    "\n",
    "def correlation_ratio(a, b, n_bins=500):\n",
    "    \"\"\"\n",
    "    Compute the correlation ratio (eta squared) between a and b.\n",
    "\n",
    "    This quantifies the fraction of the variance of a that is explained by b,\n",
    "    and is normalized between 0 and 1.\n",
    "\n",
    "    Parameters:\n",
    "        a : 1D numpy array of dependent variable values (A).\n",
    "        b : 1D numpy array of independent variable values (B).\n",
    "        n_bins : number of bins to discretize b (default 10).\n",
    "\n",
    "    Returns:\n",
    "        float: the correlation ratio η².\n",
    "    \"\"\"\n",
    "    a = np.asarray(a)\n",
    "    b = np.asarray(b)\n",
    "\n",
    "    # Bin b into discrete bins.\n",
    "    bins = np.linspace(np.min(b), np.max(b), n_bins+1)\n",
    "    bin_indices = np.digitize(b, bins) - 1\n",
    "\n",
    "    a_mean = np.mean(a)\n",
    "    total_var = np.var(a, ddof=1)\n",
    "    between_var = 0.0\n",
    "\n",
    "    for i in range(n_bins):\n",
    "        mask = (bin_indices == i)\n",
    "        if np.any(mask):\n",
    "            n_i = np.sum(mask)\n",
    "            a_bin_mean = np.mean(a[mask])\n",
    "            between_var += n_i * (a_bin_mean - a_mean)**2\n",
    "\n",
    "    eta_sq = between_var / ((len(a) - 1) * total_var)\n",
    "    return np.sqrt(eta_sq)\n",
    "\n",
    "def generate_correlated(a, eta=0.5, random_seed=None):\n",
    "    \"\"\"\n",
    "    Generate an array b based on input array a such that the squared Pearson\n",
    "    correlation (R^2) between a and b is approximately eta_squared.\n",
    "\n",
    "    This function assumes a linear model:\n",
    "         b = a + noise\n",
    "    where noise ~ N(0, noise_var) with noise_var chosen so that:\n",
    "         R^2 = Var(a) / (Var(a) + noise_var) = eta_squared.\n",
    "\n",
    "    Parameters:\n",
    "        a : numpy array\n",
    "            The original continuous data.\n",
    "        eta : float\n",
    "            The desired squared correlation between a and b (0 <= eta_squared <= 1).\n",
    "        random_seed : int or None\n",
    "            Seed for reproducibility.\n",
    "\n",
    "    Returns:\n",
    "        b : numpy array\n",
    "            The resulting array such that R^2 between a and b is approximately eta_squared.\n",
    "    \"\"\"\n",
    "    if random_seed is not None:\n",
    "        np.random.seed(random_seed)\n",
    "\n",
    "    if not (0 <= eta <= 1):\n",
    "        raise ValueError(\"eta_squared must be between 0 and 1\")\n",
    "\n",
    "    var_a = np.var(a)\n",
    "\n",
    "    # Handle edge cases:\n",
    "    if eta == 1:\n",
    "        # Perfect correlation (noise variance zero)\n",
    "        return np.copy(a)\n",
    "    elif eta == 0:\n",
    "        # No correlation: b should be completely independent noise.\n",
    "        # We set noise variance equal to var(a) for scaling purposes (choice is arbitrary).\n",
    "        return np.random.normal(0, np.sqrt(var_a), size=a.shape)\n",
    "\n",
    "    # Calculate the necessary noise variance to achieve the target eta_squared.\n",
    "    noise_var = var_a * (1 / eta**2 - 1)\n",
    "\n",
    "    # Generate noise and add to a.\n",
    "    noise = np.random.normal(0, np.sqrt(noise_var), size=a.shape)\n",
    "    b = a + noise\n",
    "    return b, noise\n",
    "\n",
    "def sim(q_noise_std):\n",
    "    N = 50000           # population size\n",
    "    mu = 0            # mean of structural trait s\n",
    "    sigma = 10         # standard deviation of s\n",
    "    q_factor = 1.5\n",
    "\n",
    "    # Generate population structural trait values\n",
    "    s = np.random.normal(mu, sigma, N)\n",
    "    q = np.power(q_factor * (s + np.random.normal(0, q_noise_std, N)), 2)\n",
    "\n",
    "    s_hat = correlation_ratio(q, s, 400)\n",
    "    q_hat = correlation_ratio(q, s, 400)\n",
    "\n",
    "    return s, q, s_hat, q_hat"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "outputs": [
    {
     "data": {
      "text/plain": "<Figure size 640x480 with 1 Axes>",
      "image/png": "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"
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "s1, q1, s_hat1, q_hat1 = sim(10)\n",
    "s2, q2, s_hat2, q_hat2 = sim(4)\n",
    "s3, q3, s_hat3, q_hat3 = sim(1)\n",
    "\n",
    "n_shown = 500\n",
    "\n",
    "# Generate x values (e.g., from -10 to 10)\n",
    "x = np.linspace(-40, 40, 400)\n",
    "y = 2*x**2  # Compute y = x^2\n",
    "\n",
    "\n",
    "plt.rcParams.update({\n",
    "    \"font.family\": \"sans\",\n",
    "    # \"mathtext.fontset\": \"cm\",  # Computer Modern\n",
    "    'mathtext.fontset': 'custom',\n",
    "    'mathtext.rm': 'sans',\n",
    "    'mathtext.it': 'sans:italic',\n",
    "    'mathtext.bf': 'sans:bold',\n",
    "    'font.size': 10,\n",
    "    'font.weight': 'normal',\n",
    "    'axes.labelweight': 'bold',\n",
    "    'axes.titlesize': 11,\n",
    "    'axes.titleweight': 'bold',\n",
    "})\n",
    "\n",
    "fig, ax = plt.subplots()\n",
    "# Hide top and right spines\n",
    "ax.spines['top'].set_visible(False)\n",
    "ax.spines['right'].set_visible(False)\n",
    "\n",
    "# Style bottom and left spines (x and y axes)\n",
    "ax.spines['bottom'].set_linewidth(1)\n",
    "ax.spines['bottom'].set_color('#666')\n",
    "ax.spines['left'].set_linewidth(1)\n",
    "ax.spines['left'].set_color('#666')\n",
    "\n",
    "plt.xticks([])  # Removes x-axis tick labels\n",
    "plt.yticks([])  # Removes y-axis tick labels\n",
    "\n",
    "# plt.figure(figsize=(8, 8))\n",
    "plt.xlim(-40, 40)\n",
    "plt.ylim(-50, 2000)\n",
    "plt.scatter(s1[0:n_shown], q1[0:n_shown], label=r\"$\\hat{s}$ = \" + f\"{round(s_hat1, 2)}\", s=3, color=colors['red'], zorder=2, alpha=0.6)\n",
    "plt.scatter(s2[0:n_shown], q2[0:n_shown], label=r\"$\\hat{s}$ = \" + f\"{round(s_hat2, 2)}\", s=3, color=colors['green'], zorder=2, alpha=0.6)\n",
    "plt.scatter(s3[0:n_shown], q3[0:n_shown], label=r\"$\\hat{s}$ = \" + f\"{round(s_hat3, 2)}\", s=3, color=colors['blue'], zorder=2, alpha=0.6)\n",
    "\n",
    "# Plot the curve\n",
    "plt.plot(x, y, label='$\\hat{s}$ = 1.00', color=colors['yellow'], linewidth=1.5, zorder=1)\n",
    "\n",
    "# plt.plot(q - s, label=r\"$q - s$\")\n",
    "plt.xlabel(r\"s\")\n",
    "plt.ylabel(r\"q\")\n",
    "plt.legend(loc=\"lower right\")\n",
    "plt.grid(True)\n",
    "plt.savefig('plot-qs-distribution.pdf')\n",
    "plt.show()"
   ],
   "metadata": {
    "collapsed": false,
    "ExecuteTime": {
     "start_time": "2025-04-14T17:58:24.548697Z",
     "end_time": "2025-04-14T17:58:24.735622Z"
    }
   }
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 2
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython2",
   "version": "2.7.6"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 0
}

